Exploiting Bi-directional Global Transition Patterns and Personal Preferences for Missing POI Category Identification

Recent years have witnessed the increasing popularity of Location-based Social Network (LBSN) services, which provides unparalleled opportunities to build personalized Point-of-Interest (POI) recommender systems. Existing POI recommendation and location prediction tasks utilize past information for future recommendation or prediction from a single direction perspective, while the missing POI category identification task needs to utilize the check-in information both before and after the missing category. Therefore, a long-standing challenge is how to effectively identify the missing POI categories at any time in the real-world check-in data of mobile users. To this end, in this paper, we propose a novel neural network approach to identify the missing POI categories by integrating both bi-directional global non-personal transition patterns and personal preferences of users. Specifically, we delicately design an attention matching cell to model how well the check-in category information matches their non-personal transition patterns and personal preferences. Finally, we evaluate our model on two real-world datasets, which clearly validate its effectiveness compared with the state-of-the-art baselines. Furthermore, our model can be naturally extended to address next POI category recommendation and prediction tasks with competitive performance.

==> Neural Network - camera ready/figure.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "'''\n",
    "import matplotlib.pyplot as plt\n",
    "x=[2,4,6,8,12,16,32,64,128,256]\n",
    "y1=[0.0797,0.1217,0.139,0.1548,0.1628,0.1661,0.1670,0.1743,0.1643,0.1613]\n",
    "y2= [0.1791,0.2476,0.2862,0.3131,0.3279,0.3337,0.3399,0.3476,0.3302,0.3284]\n",
    "y3=[0.2282,0.3036,0.3456,0.3742,0.3915,0.3979,0.4074,0.4176,0.4025,0.4020]\n",
    "y4=[0.1289,0.1817,0.2077,0.2281,0.2386,0.2433,0.2462,0.2533,0.2418,0.2393]\n",
    "plt.plot(x,y1, 'b-.x', label='Recall@1')\n",
    "plt.plot(x,y2, 'r-.+', label='Recall@5')\n",
    "plt.plot(x,y3, 'g-o', label='Recall@10')\n",
    "plt.plot(x,y4, 'k-*', label='MAP')\n",
    "#plt.axvline(16, color='y',linestyle='--')\n",
    "plt.axvline(64, color='y',linestyle='--')\n",
    "plt.xticks([0,16,50,64,100,150,200,250])\n",
    "\n",
    "plt.legend()\n",
    "#plt.ylim((0.15,0.45))\n",
    "plt.xlabel('Embedding Dimension')\n",
    "plt.ylabel('Value')\n",
    "plt.show()\n",
    "'''\n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib\n",
    "matplotlib.rcParams['mathtext.fontset']='cm'\n",
    "\n",
    "x=[1,3,4,5,6,8,10]\n",
    "y1=[0.1743 ,0.2914 ,0.3236 ,0.3476 ,0.3703 ,0.3996 ,0.4176]\n",
    "y2=[0.172,0.2898,0.3218\t,0.3466\t,0.3668\t,0.3968,0.4172]\n",
    "y3=[0.1683,0.2884,0.3202,0.3462\t,0.3655\t,0.3956\t,0.4171]\n",
    "y4=[0.1684,0.2871,0.3207,0.3448,0.3671,0.3972,0.4175]\n",
    "y5=[0.1671,0.2845,0.3177,0.3437,0.3652,0.3955,0.4159]\n",
    "\n",
    "\n",
    "plt.plot(x, y1, 'b-x', label='$w=1$')\n",
    "plt.plot(x, y2, 'r--+', label='$w=2$')\n",
    "plt.plot(x, y3, 'g-.o', label='$w=3$')\n",
    "plt.plot(x, y4, 'k:*', label='$w=4$')\n",
    "plt.plot(x, y5, 'y-^', label='$w=5$')\n",
    "plt.legend(fontsize=15)\n",
    "\n",
    "plt.xlabel('K')\n",
    "plt.ylabel('Recall')\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 81,
   "metadata": {},
   "outputs": [],
   "source": [
    "import seaborn as sns\n",
    "import matplotlib.pyplot as plt\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "from matplotlib.backends.backend_pdf import PdfPages\n",
    " \n",
    "\n",
    "# Load an example dataset with long-form data\n",
    "nyc = pd.read_csv('NYC.csv')\n",
    "tky = pd.read_csv('TKY.csv')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 82,
   "metadata": {},
   "outputs": [],
   "source": [
    "# # Plot the responses for different events and regions\n",
    "sns.set(style=\"darkgrid\")\n",
    "sns.set_context(\"paper\",rc={\"lines.markersize\":15, \"font.size\": 17})\n",
    "pdf = PdfPages('result.pdf')\n",
    "plt.figure(figsize=(60, 25))#figsize=(22, 10)\n",
    "number_size=35\n",
    "label=35\n",
    "line_size=[3]\n",
    "plt.subplot(1,2,1) \n",
    "plt.title('NYC', fontsize=label, fontweight='bold')\n",
    "plt.xticks([1,2,3,4,5,6,7],('Recall@1','Recall@5','Recall@10','F1-score@1','F1-score@5','F1-score@10','MAP'),fontsize=number_size)\n",
    "plt.yticks(fontsize=number_size)\n",
    "sns_plot = sns.lineplot(x=\"FPR\", y=\"TPR\",\n",
    "             hue=\"method\", style=\"method\", ci=95, dashes=False, size=\"method\", markers=False,sizes=line_size*14,data=nyc)\n",
    "# plt.xlabel(\"FPR\", fontsize=label, fontweight='bold')\n",
    "plt.xlabel(\"\")\n",
    "plt.ylabel(\"\")\n",
    "# plt.ylabel(\"TPR\", fontsize=label, fontweight='bold')\n",
    "# plt.legend(fontsize=27,ncol=2)\n",
    "legend = plt.legend([\"Forward\",\"Backward\",\"TOP1\",\"TOP2\",\"PRME\",\"PRME-G\",\"RNN\",\"LSTM\",\"GRU\",\"STRNN\",\"PACE\",\"Bi-STDDP\",\"Bi-GTPPP-rand\",\"Bi-GTPPP-nonstatic\"],fontsize=27,ncol=2)\n",
    "\n",
    "plt.subplot(1,2,2) \n",
    "plt.title('TKY', fontsize=label, fontweight='bold')\n",
    "plt.xticks([1,2,3,4,5,6,7],('Recall@1','Recall@5','Recall@10','F1-score@1','F1-score@5','F1-score@10','MAP'),fontsize=number_size)\n",
    "plt.yticks(fontsize=number_size)\n",
    "sns_plot = sns.lineplot(x=\"FPR\", y=\"TPR\",\n",
    "             hue=\"method\", style=\"method\", ci=95, dashes=False, size=\"method\", markers=False,sizes=line_size*14,data=tky)\n",
    "# plt.xlabel(\"FPR\", fontsize=label, fontweight='bold')\n",
    "plt.xlabel(\"\")\n",
    "plt.ylabel(\"\")\n",
    "# plt.ylabel(\"TPR\", fontsize=label, fontweight='bold')\n",
    "# plt.legend(fontsize=27,ncol=2)\n",
    "legend = plt.legend([\"Forward\",\"Backward\",\"TOP1\",\"TOP2\",\"PRME\",\"PRME-G\",\"RNN\",\"LSTM\",\"GRU\",\"STRNN\",\"PACE\",\"Bi-STDDP\",\"Bi-GTPPP-rand\",\"Bi-GTPPP-nonstatic\"],fontsize=27,ncol=2)\n",
    "pdf.savefig()                     \n",
    "plt.close()\n",
    "pdf.close()\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 84,
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "nyc = pd.read_csv('NYC_boxplot.csv')\n",
    "tky = pd.read_csv('TKY_boxplot.csv')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 85,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "pdf = PdfPages('boxplot.pdf')\n",
    "plt.figure(figsize=(60, 25))#figsize=(22, 10)\n",
    "plt.subplot(1,2,1)\n",
    "plt.title('NYC', fontsize=label, fontweight='bold')\n",
    "sns.boxplot(data=nyc,orient=\"v\",palette=\"Set3\")\n",
    "plt.yticks(fontsize=number_size)\n",
    "plt.xticks(fontsize=number_size,rotation=-45)\n",
    "\n",
    "plt.ylabel(\"MAP\", fontsize=label, fontweight='bold')\n",
    "\n",
    "\n",
    "plt.subplot(1,2,2)\n",
    "plt.title('TKY', fontsize=label, fontweight='bold')\n",
    "sns.boxplot(data=tky,orient=\"v\",palette=\"Set3\")\n",
    "plt.yticks(fontsize=number_size)\n",
    "plt.xticks(fontsize=number_size,rotation=-45)\n",
    "plt.ylabel(\"MAP\", fontsize=label, fontweight='bold')\n",
    "pdf.savefig()                     \n",
    "plt.close()\n",
    "pdf.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> figure.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "'''\n",
    "import matplotlib.pyplot as plt\n",
    "x=[2,4,6,8,12,16,32,64,128,256]\n",
    "y1=[0.0797,0.1217,0.139,0.1548,0.1628,0.1661,0.1670,0.1743,0.1643,0.1613]\n",
    "y2= [0.1791,0.2476,0.2862,0.3131,0.3279,0.3337,0.3399,0.3476,0.3302,0.3284]\n",
    "y3=[0.2282,0.3036,0.3456,0.3742,0.3915,0.3979,0.4074,0.4176,0.4025,0.4020]\n",
    "y4=[0.1289,0.1817,0.2077,0.2281,0.2386,0.2433,0.2462,0.2533,0.2418,0.2393]\n",
    "plt.plot(x,y1, 'b-.x', label='Recall@1')\n",
    "plt.plot(x,y2, 'r-.+', label='Recall@5')\n",
    "plt.plot(x,y3, 'g-o', label='Recall@10')\n",
    "plt.plot(x,y4, 'k-*', label='MAP')\n",
    "#plt.axvline(16, color='y',linestyle='--')\n",
    "plt.axvline(64, color='y',linestyle='--')\n",
    "plt.xticks([0,16,50,64,100,150,200,250])\n",
    "\n",
    "plt.legend()\n",
    "#plt.ylim((0.15,0.45))\n",
    "plt.xlabel('Embedding Dimension')\n",
    "plt.ylabel('Value')\n",
    "plt.show()\n",
    "'''\n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib\n",
    "matplotlib.rcParams['mathtext.fontset']='cm'\n",
    "\n",
    "x=[1,3,4,5,6,8,10]\n",
    "y1=[0.1743 ,0.2914 ,0.3236 ,0.3476 ,0.3703 ,0.3996 ,0.4176]\n",
    "y2=[0.172,0.2898,0.3218\t,0.3466\t,0.3668\t,0.3968,0.4172]\n",
    "y3=[0.1683,0.2884,0.3202,0.3462\t,0.3655\t,0.3956\t,0.4171]\n",
    "y4=[0.1684,0.2871,0.3207,0.3448,0.3671,0.3972,0.4175]\n",
    "y5=[0.1671,0.2845,0.3177,0.3437,0.3652,0.3955,0.4159]\n",
    "\n",
    "\n",
    "plt.plot(x, y1, 'b-x', label='$w=1$')\n",
    "plt.plot(x, y2, 'r--+', label='$w=2$')\n",
    "plt.plot(x, y3, 'g-.o', label='$w=3$')\n",
    "plt.plot(x, y4, 'k:*', label='$w=4$')\n",
    "plt.plot(x, y5, 'y-^', label='$w=5$')\n",
    "plt.legend(fontsize=15)\n",
    "\n",
    "plt.xlabel('K')\n",
    "plt.ylabel('Recall')\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 81,
   "metadata": {},
   "outputs": [],
   "source": [
    "import seaborn as sns\n",
    "import matplotlib.pyplot as plt\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "from matplotlib.backends.backend_pdf import PdfPages\n",
    " \n",
    "\n",
    "# Load an example dataset with long-form data\n",
    "nyc = pd.read_csv('NYC.csv')\n",
    "tky = pd.read_csv('TKY.csv')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 82,
   "metadata": {},
   "outputs": [],
   "source": [
    "# # Plot the responses for different events and regions\n",
    "sns.set(style=\"darkgrid\")\n",
    "sns.set_context(\"paper\",rc={\"lines.markersize\":15, \"font.size\": 17})\n",
    "pdf = PdfPages('result.pdf')\n",
    "plt.figure(figsize=(60, 25))#figsize=(22, 10)\n",
    "number_size=35\n",
    "label=35\n",
    "line_size=[3]\n",
    "plt.subplot(1,2,1) \n",
    "plt.title('NYC', fontsize=label, fontweight='bold')\n",
    "plt.xticks([1,2,3,4,5,6,7],('Recall@1','Recall@5','Recall@10','F1-score@1','F1-score@5','F1-score@10','MAP'),fontsize=number_size)\n",
    "plt.yticks(fontsize=number_size)\n",
    "sns_plot = sns.lineplot(x=\"FPR\", y=\"TPR\",\n",
    "             hue=\"method\", style=\"method\", ci=95, dashes=False, size=\"method\", markers=False,sizes=line_size*14,data=nyc)\n",
    "# plt.xlabel(\"FPR\", fontsize=label, fontweight='bold')\n",
    "plt.xlabel(\"\")\n",
    "plt.ylabel(\"\")\n",
    "# plt.ylabel(\"TPR\", fontsize=label, fontweight='bold')\n",
    "# plt.legend(fontsize=27,ncol=2)\n",
    "legend = plt.legend([\"Forward\",\"Backward\",\"TOP1\",\"TOP2\",\"PRME\",\"PRME-G\",\"RNN\",\"LSTM\",\"GRU\",\"STRNN\",\"PACE\",\"Bi-STDDP\",\"Bi-GTPPP-rand\",\"Bi-GTPPP-nonstatic\"],fontsize=27,ncol=2)\n",
    "\n",
    "plt.subplot(1,2,2) \n",
    "plt.title('TKY', fontsize=label, fontweight='bold')\n",
    "plt.xticks([1,2,3,4,5,6,7],('Recall@1','Recall@5','Recall@10','F1-score@1','F1-score@5','F1-score@10','MAP'),fontsize=number_size)\n",
    "plt.yticks(fontsize=number_size)\n",
    "sns_plot = sns.lineplot(x=\"FPR\", y=\"TPR\",\n",
    "             hue=\"method\", style=\"method\", ci=95, dashes=False, size=\"method\", markers=False,sizes=line_size*14,data=tky)\n",
    "# plt.xlabel(\"FPR\", fontsize=label, fontweight='bold')\n",
    "plt.xlabel(\"\")\n",
    "plt.ylabel(\"\")\n",
    "# plt.ylabel(\"TPR\", fontsize=label, fontweight='bold')\n",
    "# plt.legend(fontsize=27,ncol=2)\n",
    "legend = plt.legend([\"Forward\",\"Backward\",\"TOP1\",\"TOP2\",\"PRME\",\"PRME-G\",\"RNN\",\"LSTM\",\"GRU\",\"STRNN\",\"PACE\",\"Bi-STDDP\",\"Bi-GTPPP-rand\",\"Bi-GTPPP-nonstatic\"],fontsize=27,ncol=2)\n",
    "pdf.savefig()                     \n",
    "plt.close()\n",
    "pdf.close()\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 84,
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "nyc = pd.read_csv('NYC_boxplot.csv')\n",
    "tky = pd.read_csv('TKY_boxplot.csv')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 85,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "pdf = PdfPages('boxplot.pdf')\n",
    "plt.figure(figsize=(60, 25))#figsize=(22, 10)\n",
    "plt.subplot(1,2,1)\n",
    "plt.title('NYC', fontsize=label, fontweight='bold')\n",
    "sns.boxplot(data=nyc,orient=\"v\",palette=\"Set3\")\n",
    "plt.yticks(fontsize=number_size)\n",
    "plt.xticks(fontsize=number_size,rotation=-45)\n",
    "\n",
    "plt.ylabel(\"MAP\", fontsize=label, fontweight='bold')\n",
    "\n",
    "\n",
    "plt.subplot(1,2,2)\n",
    "plt.title('TKY', fontsize=label, fontweight='bold')\n",
    "sns.boxplot(data=tky,orient=\"v\",palette=\"Set3\")\n",
    "plt.yticks(fontsize=number_size)\n",
    "plt.xticks(fontsize=number_size,rotation=-45)\n",
    "plt.ylabel(\"MAP\", fontsize=label, fontweight='bold')\n",
    "pdf.savefig()                     \n",
    "plt.close()\n",
    "pdf.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

